Human adaptation to adaptive machines converges to game-theoretic equilibria

Adaptive machines have the potential to assist or interfere with human behavior in a range of contexts, from cognitive decision-making to physical device assistance. Therefore it is critical to understand how machine learning algorithms can influence human actions, particularly in situations where machine goals are misaligned with those of people. Since humans continually adapt to their environment using a combination of explicit and implicit strategies, when the environment contains an adaptive machine, the human and machine play a game. Game theory is an established framework for modeling interactions between two or more decision-makers that has been applied extensively in economic markets and machine algorithms. However, existing approaches make assumptions about, rather than empirically test, how adaptation by individual humans is affected by interaction with an adaptive machine. Here we tested learning algorithms for machines playing general-sum games with human subjects. Our algorithms enable the machine to select the outcome of the co-adaptive interaction from a constellation of game-theoretic equilibria in action and policy spaces. Importantly, the machine learning algorithms work directly from observations of human actions without solving an inverse problem to estimate the human's utility function as in prior work. Surprisingly, one algorithm can steer the human-machine interaction to the machine's optimum, effectively controlling the human's actions even while the human responds optimally to their perceived cost landscape. Our results show that game theory can be used to predict and design outcomes of co-adaptive interactions between intelligent humans and machines.

==> compile.sh <==
pdflatex main.tex
bibtex main
pdflatex main.tex
pdflatex main.tex


==> fig/_compile_figs.sh <==
#!/bin/sh

alias inkscape="/Applications/Inkscape.app/Contents/MacOS/inkscape"

inkscape exp1v5.svg --export-latex --export-filename=exp1v5.pdf --export-area-page --without-gui
inkscape exp2v5.svg --export-latex --export-filename=exp2v5.pdf --export-area-page --without-gui
inkscape exp3v5.svg --export-latex --export-filename=exp3v5.pdf --export-area-page --without-gui
inkscape overviewv5.svg --export-latex --export-filename=overviewv5.pdf --export-area-page --without-gui

inkscape exp3_other.svg --export-latex --export-filename=exp3_other.pdf --export-area-page --without-gui
inkscape exp3_init.svg --export-latex --export-filename=exp3_init.pdf --export-area-page --without-gui
inkscape cobb.svg --export-latex --export-filename=cobb.pdf --export-area-page --without-gui
inkscape sim.svg --export-latex --export-filename=sim.pdf --export-area-page --without-gui
inkscape pareto.svg --export-latex --export-filename=pareto.pdf --export-area-page --without-gui

#pdflatex main.tex


==> fig/_compile_standalone.sh <==
pdflatex fig_cobb.tex
pdflatex fig_exp1v5.tex
pdflatex fig_exp2v5.tex
pdflatex fig_exp3_init.tex
pdflatex fig_exp3_other.tex
pdflatex fig_exp3v5.tex
pdflatex fig_overviewv5.tex
pdflatex fig_pareto.tex
pdflatex fig_sim.tex

